Hamiltonian Truncation Study of the Phi^4 Theory in Two Dimensions

We defend the Fock-space Hamiltonian truncation method, which allows to calculate numerically the spectrum of strongly coupled quantum field theories, by putting them in a finite volume and imposing a UV cutoff. The accuracy of the method is improved via an analytic renormalization procedure inspired by the usual effective field theory. As an application, we study the two-dimensional Phi^4 theory for a wide range of couplings. The theory exhibits a quantum phase transition between the symmetry-preserving and symmetry-breaking phases. We extract quantitative predictions for the spectrum and the critical coupling and make contact with previous results from the literature. Future directions to further improve the accuracy of the method and enlarge its scope of applications are outlined.

==> anc/code/README <==
######################################################
# 
# Fock space Hamiltonian truncation for phi^4 theory in 2 dimensions
# Authors: Slava Rychkov (slava.rychkov@lpt.ens.fr) and Lorenzo Vitale (lorenzo.vitale@epfl.ch)
# December 2014
#
######################################################

This code was tested with Python 2.7.8 and Scipy 0.14.0

EXAMPLE:

Create and save to file the potential matrices, for L=6 and Emax=22:

$ python genMatrix.py 6 22

Calculate the spectrum for g=1, L=6 and Emax=20:

$ python phi4eigs.py Emax=22.0_L=6.0.npz 1 20


==> anc/code/genMatrix.py <==
######################################################
# 
# Fock space Hamiltonian truncation for phi^4 theory in 2 dimensions
# Authors: Slava Rychkov (slava.rychkov@lpt.ens.fr) and Lorenzo Vitale (lorenzo.vitale@epfl.ch)
# December 2014
#
######################################################

import phi1234
import sys
import scipy

def main(argv):
    
    if len(argv) < 3:
        print "python genMatrix.py <L> <Emax>"
        sys.exit(-1)
    
    L = float(argv[1])
    Emax = float(argv[2])
    
    m = 1.

    a = phi1234.Phi1234()

    a.buildFullBasis(k=1, Emax=Emax, L=L, m=m)
    a.buildFullBasis(k=-1, Emax=Emax, L=L, m=m)

    print "K=1 basis size :", a.fullBasis[1].size
    print "K=-1 basis size :", a.fullBasis[-1].size

    fstr = "Emax="+str(a.fullBasis[1].Emax)+"_L="+str(a.L)

    a.buildMatrix()
    a.saveMatrix(fstr)

if __name__ == "__main__":
    main(sys.argv)


==> anc/code/oscillators.py <==
######################################################
# 
# Fock space Hamiltonian truncation for phi^4 theory in 2 dimensions
# Authors: Slava Rychkov (slava.rychkov@lpt.ens.fr) and Lorenzo Vitale (lorenzo.vitale@epfl.ch)
# December 2014
#
######################################################

import scipy
from scipy import pi, sqrt, product
from operator import attrgetter
from statefuncs import omega, State, NotInBasis

tol = 0.0001

class NormalOrderedOperator():
    """ abstract class for normal ordered operator """
    def __init__(self,clist,dlist,L,m,extracoeff=1):
        self.clist=clist
        self.dlist=dlist
        self.L=L
        self.m=m
        self.coeff = extracoeff/product([sqrt(2.*L*omega(n,L,m)) for n in clist+dlist])
        self.deltaE = sum([omega(n,L,m) for n in clist]) - sum([omega(n,L,m) for n in dlist])
        
    def __repr__(self):
        return str(self.clist)+" "+str(self.dlist) 
    
    def _transformState(self, state0):        
        state = State(state0.occs[:], state0.nmax, fast=True)
        n = 1.
        for i in self.dlist:
            if state[i] == 0:
                return(0,None)
            n *= state[i]
            state[i] -= 1
        for i in self.clist:
            n *= state[i]+1
            state[i] += 1
        return (n, state)

    def apply(self, basis, i, lookupbasis=None):
        """ Takes a state index in basis, returns another state index (if it
        belongs to the lookupbasis) and a proportionality coefficient. Otherwise raises NotInBasis.
        lookupbasis can be different from basis, but it's assumed that they have the same nmax"""
        if lookupbasis == None:
            lookupbasis = basis
        if self.deltaE+basis[i].energy < 0.-tol or self.deltaE+basis[i].energy > lookupbasis.Emax+tol:
            # The trasformed element surely does not belong to the basis if E>Emax or E<0
            raise NotInBasis()
        n, newstate = self._transformState(basis[i])
        if n==0:
            return (0, None)
        m, j = lookupbasis.lookup(newstate)
        c = 1.
        if basis[i].isParityEigenstate():
            c = 1/sqrt(2.)
            # Required for state normalization
        return (m*c*sqrt(n)*self.coeff, j)


==> anc/code/phi1234.py <==
######################################################
# 
# Fock space Hamiltonian truncation for phi^4 theory in 2 dimensions
# Authors: Slava Rychkov (slava.rychkov@lpt.ens.fr) and Lorenzo Vitale (lorenzo.vitale@epfl.ch)
# December 2014
#
######################################################

import scipy
from scipy import pi
import scipy.sparse.linalg
import scipy.sparse
import scipy.interpolate
from operator import attrgetter
from math import factorial
from statefuncs import Basis, NotInBasis, omega, State
from oscillators import NormalOrderedOperator as NOO
import collections
import renorm
import itertools

tol = 0.0001

""" P denotes spatial parity, while K field parity. For now only the P-even sector is implemented """

def comb(*x):
    """ computes combinatorial factor for list of elements """
    return factorial(len(x))/scipy.prod(map(factorial,collections.Counter(x).values()))

class Matrix():
    """ Matrix with specified state bases for row and column indexes. 
    This class is useful to easily extract submatrices """
    def __init__(self, basisI, basisJ, M=None):
        self.basisI = basisI
        self.basisJ = basisJ
        
        if(M == None):
            self.M = scipy.sparse.coo_matrix((basisI.size, 1))
        else:
            self.M = M
            self.check()
        
    def addColumn(self, newcolumn):
        m = scipy.sparse.coo_matrix(newcolumn).transpose()
        self.M = scipy.sparse.hstack([self.M,m])
    
    def finalize(self):
        self.M = self.M.tocsc()[:,1:].tocoo()
        self.check()
    
    def check(self):
        if self.M.shape != (self.basisI.size, self.basisJ.size):
            raise ValueError('Matrix shape inconsistent with given bases')

    def __add__(self, other):
        """ Sum of matrices """

        return Matrix(self.basisI, self.basisJ, self.M+other.M)
    
    def __mul__(self, other):
        """ Multiplication of matrix with matrix or number"""
        if(other.__class__ == self.__class__):
            return Matrix(self.basisI, other.basisJ, self.M*other.M)
        else:
            return Matrix(self.basisI, self.basisJ, self.M*float(other))

    def to(self, form):
        """ Format conversion """
        return Matrix(self.basisI, self.basisJ, self.M.asformat(form))
    
    def sub(self, subBasisI=None, subBasisJ=None):
        """ This extracts a submatrix given a subspace of the initial vector space, both for rows and columns """
    
        if subBasisI != None and subBasisJ != None:
            rows = [self.basisI.lookup(state)[1]  for state in subBasisI]
            columns = [self.basisJ.lookup(state)[1]  for state in subBasisJ]
            return Matrix(subBasisI, subBasisJ, self.M.tocsr()[scipy.array(rows)[:,scipy.newaxis],scipy.array(columns)])
        
        elif subBasisI != None and subBasisJ == None:
            rows = [self.basisI.lookup(state)[1]  for state in subBasisI]        
            return Matrix(subBasisI, self.basisJ, self.M.tocsr()[scipy.array(rows),:])

        elif subBasisI == None and subBasisJ != None:
            columns = [self.basisJ.lookup(state)[1]  for state in subBasisJ]        
            return Matrix(self.basisI, subBasisJ, self.M.tocsr()[:,scipy.array(columns)])

        else:
            return self
    
    def transpose(self):
        return Matrix(self.basisJ, self.basisI, self.M.transpose())

class Phi1234():
    """ main class """
    def __init__(self):
        self.L = None
        self.m = None
        self.Emax = None
        
        self.h0 = {1: None, -1: None}
        self.potential = {1 :{ }, -1:{ }}
        self.h0Sub = {1: None, -1: None}
        self.H = {1: None, -1: None}
        self.V = {1: {}, -1: {}}

        self.eigenvalues = {1: None, -1: None}
        self.eigsrenlocal = {1: None, -1: None}
        self.eigsrensubl = {1: None, -1: None}
        self.eigenvectors = {1: None, -1: None}
        # Eigenvalues and eigenvectors for different K-parities

        self.basis = {1: None, -1: None}
        self.fullBasis = {1: None, -1: None}

    def buildFullBasis(self,k,L,m,Emax):
        """ Builds the full Hilbert space basis """

        self.L=float(L)
        self.m=float(m)

        self.fullBasis[k] = Basis(L=self.L, Emax=Emax, m=self.m, K=k)


    def buildBasis(self,k,Emax):
        """ Builds the Hilbert space basis for which the Hamiltonian to actually diagonalize
        is calculated (in general it's a subspace of fullBasis) """

        self.basis[k] = Basis(m=self.m, L=self.L, Emax=Emax, K=k, nmax=self.fullBasis[k].nmax)
        # We use the vector length (nmax) of the full basis. In this way we can compare elements between the two bases
        self.Emax = float(Emax)

        for nn in (0,2,4):
            self.V[k][nn] = self.potential[k][nn].sub(self.basis[k], self.basis[k]).M.tocoo()

        self.h0Sub[k] = self.h0[k].sub(self.basis[k],self.basis[k]).M.tocoo()

    def buildMatrix(self):
        """ Builds the full Hamiltonian in the basis of the free Hamiltonian eigenvectors.
        This is computationally intensive. It can be skipped by loading the matrix from file """
        L=self.L
        m=self.m

        for k in (1,-1):
            basis = self.fullBasis[k]
            lookupBasis = self.fullBasis[k]
            Emax = basis.Emax
            nmax = basis.nmax

            diagOps = {0: None, 2:None, 4:None}
            offdiagOps = {0: None, 2:None, 4:None}

            diagOps[0] = [ NOO([],[],L,m) ]
            
            offdiagOps[0] = []

            diagOps[2] = [ NOO([a],[a],L,m, extracoeff=2.) for a in range(-nmax,nmax+1) ]

            offdiagOps[2] = [ NOO([a,-a],[],L,m,extracoeff=comb(a,-a))
                    for a in range(-nmax,nmax+1) if a<=-a<=nmax and
                    omega(a,L,m)+omega(-a,L,m) <= Emax+tol]
        
            diagOps[4] = [ NOO([a,b],[c,a+b-c],L,m, extracoeff=6.*comb(a,b)*comb(c,a+b-c))
                    for a in range(-nmax,nmax+1) for b in range (a,nmax+1)
                    for c in range(-nmax,nmax+1) if
                    ( c<=a+b-c<=nmax
                    and (a,b) == (c,a+b-c) 
                    and -Emax-tol <= omega(a,L,m)+omega(b,L,m) - omega(c,L,m)-omega(a+b-c,L,m) <=Emax+tol)]
                
            offdiagOps[4] = [ NOO([a,b,c,-a-b-c],[],L,m,extracoeff=comb(a,b,c,-a-b-c))
                    for a in range(-nmax,nmax+1) for b in range (a,nmax+1)
                    for c in range(b,nmax+1) if c<=-a-b-c<=nmax and
                    omega(a,L,m)+omega(b,L,m) + omega(c,L,m)+omega(-a-b-c,L,m)<= Emax+tol]  \
                + [ NOO([a,b,c],[a+b+c],L,m, extracoeff = 4. * comb(a,b,c))
                    for a in range(-nmax, nmax+1) for b in range (a,nmax+1)
                    for c in range(b,nmax+1) if
                    (-nmax<=a+b+c<=nmax
                    and -Emax-tol <= omega(a,L,m)+omega(b,L,m)+ omega(c,L,m)-omega(a+b+c,L,m) <=Emax+tol)] \
                + [ NOO([a,b],[c,a+b-c],L,m, extracoeff = 6. * comb(a,b)*comb(c,a+b-c))
                    for a in range(-nmax,nmax+1) for b in range (a,nmax+1)
                    for c in range(-nmax,nmax+1) if
                    ( c<=a+b-c<=nmax
                    and (a,b) != (c,a+b-c)
                    and sorted([abs(a),abs(b)]) < sorted([abs(c),abs(a+b-c)])
                    and -Emax-tol <= omega(a,L,m)+omega(b,L,m)- omega(c,L,m)-omega(a+b-c,L,m) <=Emax+tol)]
 
            self.h0[k] = Matrix(lookupBasis, basis)
            for j in xrange(basis.size):
                newcolumn = scipy.zeros(lookupBasis.size)
                newcolumn[j] = basis[j].energy
                self.h0[k].addColumn(newcolumn)
            self.h0[k].finalize()

            for n in offdiagOps.keys():

                offdiag_V = Matrix(lookupBasis, basis)
                diagonal = scipy.zeros(basis.size)

                for j in xrange(basis.size):
                                        
                    newcolumn = scipy.zeros(lookupBasis.size)
                    for op in offdiagOps[n]:
                        try:
                            
                            (x,i) = op.apply(basis,j,lookupBasis)
                            
                            if(i != None):
                                newcolumn[i]+=x
                        except NotInBasis:
                            pass

                    offdiag_V.addColumn(newcolumn)

                    for op in diagOps[n]:
                        
                        (x,i) = op.apply(basis,j,lookupBasis)
                        # It should be j=i
                        
                        if i!= None:
                            if i != j:
                                raise RuntimeError('Non-diagonal operator')                            
                            diagonal[i]+=x

                offdiag_V.finalize()
                diag_V = scipy.sparse.spdiags(diagonal,0,basis.size,basis.size)
                
                self.potential[k][n] = (offdiag_V+offdiag_V.transpose()+Matrix(lookupBasis, basis, diag_V)).to('coo')*self.L


    def saveMatrix(self, fname):
        """ Saves the free Hamiltonian and potential matrices to file """

        t = (fname, self.L, self.m, \
            self.fullBasis[1].Emax, self.fullBasis[1].nmax, \
            self.fullBasis[-1].Emax, self.fullBasis[-1].nmax, \
            self.h0[1].M.data,self.h0[1].M.row,self.h0[1].M.col, \
            self.potential[1][0].M.data,self.potential[1][0].M.row,self.potential[1][0].M.col, \
            self.potential[1][2].M.data,self.potential[1][2].M.row,self.potential[1][2].M.col, \
            self.potential[1][4].M.data,self.potential[1][4].M.row,self.potential[1][4].M.col, \
            self.h0[-1].M.data,self.h0[-1].M.row,self.h0[-1].M.col, \
            self.potential[-1][0].M.data,self.potential[-1][0].M.row,self.potential[-1][0].M.col, \
            self.potential[-1][2].M.data,self.potential[-1][2].M.row,self.potential[-1][2].M.col, \
            self.potential[-1][4].M.data,self.potential[-1][4].M.row,self.potential[-1][4].M.col \
            )
        scipy.savez(*t)

    def loadMatrix(self, fname):
        """ Loads the free Hamiltonian and potential matrices from file """

        f = scipy.load(fname)
        self.L = f['arr_0'].item()
        self.m = f['arr_1'].item()

        Emax = {1:f['arr_2'].item(), -1:f['arr_4'].item()}
        nmax = {1:f['arr_3'].item(), -1:f['arr_5'].item()}
                
        for i, k in enumerate((1,-1)):
            n = 12
            z = 6
                
            self.buildFullBasis(L=self.L, m=self.m, Emax=Emax[k], k=k)

            basisI = self.fullBasis[k]
            basisJ = self.fullBasis[k]

            self.h0[k] = Matrix(basisI, basisJ, scipy.sparse.coo_matrix((f['arr_'+(str(z+i*n))], (f['arr_'+(str(z+1+i*n))], f['arr_'+(str(z+2+i*n))])), shape=(basisI.size, basisJ.size)))
            self.potential[k][0] = Matrix(basisI, basisJ, scipy.sparse.coo_matrix((f['arr_'+(str(z+3+i*n))], (f['arr_'+(str(z+4+i*n))], f['arr_'+(str(z+5+i*n))])), shape=(basisI.size, basisJ.size)))
            self.potential[k][2] = Matrix(basisI, basisJ, scipy.sparse.coo_matrix((f['arr_'+(str(z+6+i*n))], (f['arr_'+(str(z+7+i*n))], f['arr_'+(str(z+8+i*n))])), shape=(basisI.size, basisJ.size)))
            self.potential[k][4] = Matrix(basisI, basisJ, scipy.sparse.coo_matrix((f['arr_'+(str(z+9+i*n))], (f['arr_'+(str(z+10+i*n))], f['arr_'+(str(z+11+i*n))])), shape=(basisI.size, basisJ.size)))
 
    def setcouplings(self, g4, g2=0.):
        self.g2 = float(g2)
        self.g4 = float(g4)
    
    def renlocal(self,Er):
        self.g0r, self.g2r, self.g4r = renorm.renlocal(self.g2,self.g4,self.Emax,Er)
        self.Er = Er    

    def computeHamiltonian(self, k=1, ren=False):
        """ Computes the (renormalized) Hamiltonian to diagonalize
        k : K-parity quantum number
        ren : if True, computes the eigenvalue with the "local" renormalization procedure, otherwise the "raw" eigenvalues 
        """
        if not(ren):
            self.H[k] = self.h0Sub[k] + self.V[k][2]*self.g2 + self.V[k][4]*self.g4
        else:
            self.H[k] = self.h0Sub[k] + self.V[k][0]*self.g0r + self.V[k][2]*self.g2r + self.V[k][4]*self.g4r
    

    def computeEigval(self, k=1, ren=False, corr=False, sigma=0, n=10):
        """ Diagonalizes the Hamiltonian and possibly computes the subleading renormalization corrections
        k : K-parity quantum number 
        ren : it should have the same value as the one passed to computeHamiltonian()
        corr : if True, computes the subleading renormalization corrections, otherwise not.
        n : number of lowest eigenvalues to compute
        sigma : value around which the Lanczos method looks for the lowest eigenvalue. 
        """

        if not ren:
            (self.eigenvalues[k], eigenvectorstranspose) = scipy.sparse.linalg.eigsh(self.H[k], k=n, sigma=sigma,
                            which='LM', return_eigenvectors=True)
        else:
            (self.eigsrenlocal[k], eigenvectorstranspose) = scipy.sparse.linalg.eigsh(self.H[k], k=n, sigma=sigma,
                            which='LM', return_eigenvectors=True)
        eigenvectors = eigenvectorstranspose.T
        
        if corr:
            print "Adding subleading corrections to k="+str(k), " eigenvalues"

            self.eigsrensubl[k] = scipy.zeros(n)
            cutoff = 5.

            for i in range(n):
                cbar = eigenvectors[i]
                if abs(sum([x*x for x in cbar])-1.0) > 10**(-13):
                    raise RuntimeError('Eigenvector not normalized')

                Ebar = self.eigsrenlocal[k][i]
                self.eigsrensubl[k][i] += Ebar
                ktab, rentab = renorm.rensubl(self.g2, self.g4, Ebar, self.Emax, self.Er, cutoff=cutoff)

                tckren = { }
                tckren[0] = scipy.interpolate.interp1d(ktab,rentab.T[0],kind='linear')
                tckren[2] = scipy.interpolate.interp1d(ktab,rentab.T[1],kind='linear')
                tckren[4] = scipy.interpolate.interp1d(ktab,rentab.T[2],kind='linear')

                for nn in (0,2,4):
                    for a,b,Vab in itertools.izip(self.V[k][nn].row,self.V[k][nn].col,self.V[k][nn].data):
                        if a > b:
                            continue
                        elif a == b:
                            c = 1
                        else:
                            c = 2

                        Eab2= (self.basis[k][a].energy + self.basis[k][b].energy)/2.
                        coeff = tckren[nn](Eab2)
                        self.eigsrensubl[k][i] += c * coeff * cbar[a] * cbar[b] * Vab

    def vacuumE(self, ren="raw"):
        if ren=="raw":
            return self.eigenvalues[1][0]
        elif ren=="renlocal":    
            return self.eigsrenlocal[1][0]
        elif ren=="rensubl":
            return self.eigsrensubl[1][0]
        else:
            raise ValueError("Wrong argument")
        # The vacuum is K-even

    def spectrum(self, k, ren="raw"):
        if ren=="raw":
            eigs = self.eigenvalues
        elif ren=="renlocal":    
            eigs = self.eigsrenlocal
        elif ren=="rensubl":
            eigs = self.eigsrensubl
        else:
            raise ValueError("Wrong argument")
        
        # Now subtract vacuum energies
        if k==1:
            return scipy.array([x-self.vacuumE(ren=ren) for x in eigs[k][1:]])
        elif k==-1:
            return scipy.array([x-self.vacuumE(ren=ren) for x in eigs[k]])
        else:
            raise ValueError("Wrong argument")


==> anc/code/phi4eigs.py <==
######################################################
# 
# Fock space Hamiltonian truncation for phi^4 theory in 2 dimensions
# Authors: Slava Rychkov (slava.rychkov@lpt.ens.fr) and Lorenzo Vitale (lorenzo.vitale@epfl.ch)
# December 2014
#
######################################################

import phi1234
import renorm
import sys
import scipy


def main(argv):
    if len(argv) < 4:
        print argv[0], "<fname> <g> <Emax>"
        return -1
    
    fname = argv[1]
    g = float(argv[2])
    Emax = float(argv[3])

    # Hardcoded parameters
    m=1.
    sigma = -30.
    neigs = 3

    a = phi1234.Phi1234()
    a.loadMatrix(fname)

    a.buildBasis(k=1, Emax=Emax)
    a.buildBasis(k=-1, Emax=Emax)
    
    print 'K=1 full basis size = ',  a.fullBasis[1].size
    print 'K=-1 full basis size = ',  a.fullBasis[-1].size
    print 'K=1 basis size = ',  a.basis[1].size
    print 'K=-1 basis size = ',  a.basis[-1].size
    
    a.setcouplings(g4=g)

    print "Computing raw eigenvalues for g4 = ", g

    a.computeHamiltonian(k=1, ren=False)
    a.computeHamiltonian(k=-1, ren=False)

    a.computeEigval(k=1, sigma=sigma, n=neigs, ren=False)
    a.computeEigval(k=-1, sigma=sigma, n=neigs, ren=False)
        
    print "Raw vacuum energy: ", a.vacuumE(ren="raw")
    print "K=1 Raw spectrum: ", a.spectrum(k=1, ren="raw")
    print "K=-1 Raw spectrum: ", a.spectrum(k=-1, ren="raw")
        
    a.renlocal(Er=a.vacuumE(ren="raw"))
        
    print "Computing renormalized eigenvalues for g0r,g2r,g4r = ", a.g0r,a.g2r,a.g4r
        
    a.computeHamiltonian(k=1, ren=True)
    a.computeHamiltonian(k=-1, ren=True)

    a.computeEigval(k=1, sigma=sigma, n=neigs, ren=True, corr=True)
    a.computeEigval(k=-1, sigma=sigma, n=neigs, ren=True, corr=True)

    print "Renlocal vacuum energy: ", a.vacuumE(ren="renlocal")
    print "K=1 renlocal spectrum: ", a.spectrum(k=1, ren="renlocal")
    print "K=-1 renlocal spectrum: ", a.spectrum(k=-1, ren="renlocal")
    
    print "Rensubl vacuum energy: ", a.vacuumE(ren="rensubl")
    print "K=1 rensubl spectrum: ", a.spectrum(k=1, ren="rensubl")
    print "K=-1 rensubl spectrum: ", a.spectrum(k=-1, ren="rensubl")
        

if __name__ == "__main__":
    main(sys.argv)


==> anc/code/renorm.py <==
######################################################
# 
# Fock space Hamiltonian truncation for phi^4 theory in 2 dimensions
# Authors: Slava Rychkov (slava.rychkov@lpt.ens.fr) and Lorenzo Vitale (lorenzo.vitale@epfl.ch)
# December 2014
#
######################################################

import sys
import math
from math import log, pi
from scipy import integrate
import numpy
import scipy

def ft0(g2, g4, E, cutoff=0.):
    if E<cutoff:
        return 0.
    else:
        return (g2**2/pi + g4**2*(-3/(2*pi) + 18/pi**3 * log(E)**2))/(E**2)


def ft2(g2, g4, E, cutoff=0.):
    if E<cutoff:
        return 0.
    else:
        return (g2*g4*12/pi + g4**2*72/pi**2 * log(E))/(E**2)


def ft4(g2, g4, E, cutoff=0.):
    if E<cutoff:
        return 0.
    else:
        return (g4**2 * 36/pi) / (E**2)


def renlocal(g2, g4, Emax, Er):
    g0r = - integrate.quad(lambda E: ft0(g2,g4,E)/(E-Er),Emax,numpy.inf)[0]
    g2r = g2 - integrate.quad(lambda E: ft2(g2,g4,E)/(E-Er),Emax,numpy.inf)[0]
    g4r = g4 - integrate.quad(lambda E: ft4(g2,g4,E)/(E-Er),Emax,numpy.inf)[0]

    return [g0r,g2r,g4r]

def rensubl(g2, g4, Ebar, Emax, Er, cutoff):
    ktab = scipy.linspace(0.,Emax,30,endpoint=True)
    rentab = [[0.,0.,0.] for k in ktab]
    
    for i,k in enumerate(ktab):
        g0subl = - integrate.quad(lambda E: ft0(g2,g4,E-k,cutoff)/(E-Ebar) - ft0(g2,g4,E,cutoff)/(E-Er),Emax,numpy.inf)[0]
        g2subl = - integrate.quad(lambda E: ft2(g2,g4,E-k,cutoff)/(E-Ebar) - ft2(g2,g4,E,cutoff)/(E-Er),Emax,numpy.inf)[0]
        g4subl = - integrate.quad(lambda E: ft4(g2,g4,E-k,cutoff)/(E-Ebar) - ft4(g2,g4,E,cutoff)/(E-Er),Emax,numpy.inf)[0]
        
        rentab[i] = [g0subl, g2subl, g4subl]
        
    return ktab,numpy.array(rentab)



==> anc/code/statefuncs.py <==
######################################################
# 
# Fock space Hamiltonian truncation for phi^4 theory in 2 dimensions
# Authors: Slava Rychkov (slava.rychkov@lpt.ens.fr) and Lorenzo Vitale (lorenzo.vitale@epfl.ch)
# December 2014
#
######################################################

import scipy
from scipy import sqrt, pi
from operator import attrgetter
import math

tol = 0.00001

def omega(n,L,m):
    """ computes one particle energy from wavenumber"""
    return sqrt(m**2.+((2.*pi/L)*n)**2.)
def k(n,L):
    """ computes momentum from wavenumber"""
    return (2.*pi/L)*n

class State():
    def __init__(self, occs, nmax, L=None, m=None, fast=False, checkAtRest=True):
        """ occs: occupation number list
            nmax: wave number of the last element in occs """
        self.occs = occs
        self.size = len(self.occs)
        self.nmax = nmax
        self.fast = fast
        
        if fast == True:
            return

        wavenum = scipy.vectorize(lambda i: i-self.size+self.nmax+1)(range(self.size))
        energies = scipy.vectorize(lambda k : omega(k,L,m))(wavenum)

        self.totalWN = (wavenum*self.occs).sum()

        if checkAtRest:
            if self.totalWN != 0:            
                raise ValueError("State not at rest")

        if self.size == 2*self.nmax+1 and self.occs[::-1] == self.occs:
            self.__parityEigenstate = True
        else:
            self.__parityEigenstate = False
            
        self.L = L
        self.m = m
        self.energy = sum(energies*self.occs)
        self.momentum = (2.*pi/self.L)*self.totalWN
    
    def isParityEigenstate(self):
        """ Returns True if the Fock space state is a P-parity eigenstate """
        return self.__parityEigenstate        

    def Kparity(self):
        """ Returns the K-parity quantum number """
        return (-1)**sum(self.occs)

    def __repr__(self):
        return str(self.occs)
    
    def __eq__(self, other):
       return (self.occs == other.occs) or (self.occs == other.occs[::-1])
       # check also if the P-reversed is the same!

    def __hash__(self):
        return hash(tuple(self.occs))

    def __setitem__(self, wn, n):
        """ Sets the occupation number corresponding to a wave number """
        if self.fast==False:
            self.energy += (n-self[wn])*omega(wn,self.L,self.m)
            self.totalWN += (n-self[wn])*wn
            self.momentum = (2.*pi/self.L)*self.totalWN
        
        self.occs[wn+self.size-self.nmax-1] = n

    def __getitem__(self, wn):
        """ Returns the occupation number corresponding to a wave number"""
        return self.occs[wn+self.size-self.nmax-1]
    
    def parityReversed(self):
        """ Reverse under P parity """
        if not self.size == 2*self.nmax+1:
            raise ValueError("attempt to reverse asymmetric occupation list")
        return State(self.occs[::-1],self.nmax,L=self.L,m=self.m)

class NotInBasis(LookupError):
    """ Exception class """
    pass
    
class Basis():
    """ Generic list of basis elements sorted in energy. """
    def __init__(self, L, Emax, m, K, nmax=None):
        """ nmax: if not None, forces the state vectors to have length 2nmax+1
            K: field parity
        """
        self.L = L
        self.Emax = Emax
        self.m = m
        self.K = K
        
        if nmax == None:
            self.nmax = int(math.floor(sqrt((Emax/2.)**2.-m**2.)*self.L/(2.*pi)))
        else:
            self.nmax=nmax
        
        self.stateList = sorted(self.__buildBasis(), key=attrgetter('energy'))
        # Collection of Fock space states, possibly sorted in energy

        self.reversedStateList = [state.parityReversed() for state in self.stateList]
        # P-parity reversed collection of Fock-space states

        self.statePos = { state : i for i, state in enumerate(self.stateList) }
        self.reversedStatePos = { state : i for i, state in enumerate(self.reversedStateList) }

        self.size = len(self.stateList)

    def __repr__(self):
        return str(self.stateList)

    def __getitem__(self,index):
        return self.stateList[index]

    def lookup(self, state):
        # Now this is implemented only for P-even states. Generalization for P-odd states is straightforward
        """looks up the index of a state. If this is not present, tries to look up for its parity-reversed """
        try:
            i = self.statePos[state]

            c=1.
            if(self.stateList[i].isParityEigenstate()):
                c=scipy.sqrt(2.)
                # Required for state normalization
            return (c, i)
        
        except KeyError:
            # In case the state is not found
            try:
                return (1., self.reversedStatePos[state])
            except KeyError:
                raise NotInBasis()

    def __buildRMlist(self):
        """ sets list of all right -moving states with particles of individual wave number 
        <= nmax, total momentum <= Emax/2 and total energy <= Emax
        This function works by first filling in n=1 mode in all possible ways, then n=2 mode
        in all possible ways assuming the occupation of n=1 mode, etc"""

        if self.nmax == 0:
            self.__RMlist = [State([],0,L=self.L,m=self.m,checkAtRest=False)]
            return
        
        kmax = max(0., scipy.sqrt((self.Emax/2.)**2.-self.m**2.))
                
        maxN1 = int(math.floor(
            min(kmax/k(1,self.L), self.Emax/omega(1,self.L,self.m))
            )) #maximal occupation number of n=1 mode
        
        RMlist0 = [State([N],1,L=self.L,m=self.m,checkAtRest=False) for N in range(maxN1+1)]
        # seed list of RM states,all possible n=1 mode occupation numbers
        
        for n in range(2,self.nmax+1): #go over all other modes
            RMlist1=[] #we will take states out of RMlist0, augment them and add to RMlist1
            for RMstate in RMlist0: # cycle over all RMstates
                p0 = RMstate.momentum
                e0 = RMstate.energy
                maxNn = int(math.floor(
                    min((kmax-p0)/k(n,self.L), (self.Emax-scipy.sqrt(self.m**2+p0**2)-e0)/omega(n,self.L,self.m))
                    ))#maximal occupation number of mode n given the occupation numbers of all previous modes
                                    
                for N in range(maxNn+1):
                    longerstate=RMstate.occs[:]
                    longerstate.append(N) #add all possible occupation numbers for mode n 
                    RMlist1.append(State(longerstate,len(longerstate),L=self.L,m=self.m, checkAtRest=False))
            #RMlist1 created, copy it back to RMlist0
            RMlist0 = RMlist1
            
        self.__RMlist = RMlist0 #save list of RMstates in an internal variable 

    def __divideRMlist(self):
        """ divides the list of RMstates into a list of lists, RMdivided,
        so that two states in each list have a fixed total RM wavenumber,
        also each sublist is ordered in energy"""
        
        self.__nRMmax=max([RMstate.totalWN for RMstate in self.__RMlist])
        self.__RMdivided = [[] for ntot in range(self.__nRMmax+1)] #initialize list of lists
        for RMstate in self.__RMlist: #go over RMstates and append them to corresponding sublists
            self.__RMdivided[RMstate.totalWN].append(RMstate)
        
        #now sort each sublist in energy
        for RMsublist in self.__RMdivided:
            RMsublist.sort(key=attrgetter('energy'))
        
    # finally function which builds the basis        
    def __buildBasis(self):
        """ creates basis of states of total momentum zero and energy <=Emax """
        self.__buildRMlist()
        self.__divideRMlist()

        statelist = []

        for nRM,RMsublist in enumerate(self.__RMdivided):
            for i, RMstate in enumerate(RMsublist):
                ERM = RMstate.energy
                for LMstate in RMsublist[i:]: # LM part of the state will come from the same sublist. We take the position of LMState to be greater or equal to the position of RMstate
                    #we will just have to reverse it
                    ELM = LMstate.energy
                    deltaE = self.Emax - ERM - ELM
                    if deltaE < 0: #if this happens, we can break since subsequent LMstates have even higherenergy (RMsublist is ordered in energy)
                        break
                    
                    maxN0 = int(math.floor(deltaE/self.m))
                                        
                    for N0 in range(maxN0+1):
                        #possible values for the occupation value at rest

                        state = State(LMstate.occs[::-1]+[N0]+RMstate.occs, self.nmax, L=self.L,m=self.m,checkAtRest=True)
                        
                        if self.K == state.Kparity():
                            statelist.append(state)

        return statelist

